Tree-level soft emission for two pairs of quarks

We compute the tree-level current for the emission of two soft quark-antiquark pairs in a hard scattering. We also compute the square of this current and discuss the resulting color correlations, featuring dipole correlations and three-parton correlations. This object is essential for analyzing the infrared singularities at next-to-next-to-next-to-next-to-leading-order (N4LO) predictions in perturbative QCD.

==> anc/soft-qqqq.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Soft-\[ScriptQ]\[ScriptQ]\[ScriptCapitalQ]\[ScriptCapitalQ] current*)


(* ::Text:: *)
(*This file collects the computer-readable analytical expressions for the squared current for the emission of two soft quark-antiquark pairs in a hard scattering. All conventions are consistent with the definitions provided in the paper. In the expressions, functions or quantities that involve indices are represented in the Wolfram language notation. For example, q[1] refers to the momentum of the soft quark indexed by 1, m[i] represents the mass of the particle i. However, since the expressions are written in plain text format, they can be easily adapted for use with other software tools. *)
(**)
(*The symbols CA and CF refer to the Casimir operators of the fundamental and adjoint representations of the color group. Additionally, d = 4-2*ep denotes the spacetime dimension, with ep being the regularization parameter used in the conventional dimensional regularization (CDR) scheme.*)


(* ::Section:: *)
(*Squared current*)


Qijkl = (16*(2*s[2, i]*s[2, k] + s[1, 2]*s[i, k])*(2*s[4, j]*s[4, l] + s[3, 4]*s[j, l]))/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, k]*s[34, j]*s[34, l])


Qijl = (-4*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (8*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, j]*s[2, 4]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, j]*s[2, 4]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[2, l]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[2, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[2, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, j]*s[2, 3]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[2, l]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (16*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (16*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (16*s[1, 4]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (8*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (16*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (8*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (16*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 3]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, l]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 4]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, l]*s[3, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 3]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[2, l]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (8*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 4]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[3, l]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (8*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, l]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[2, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[2, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, i]*s[4, j]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (8*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, l]*s[2, 4]*s[2, j]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, l]*s[2, 4]*s[2, j]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[2, j]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[2, j]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[2, l]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[2, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[2, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 3]*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, l]*s[2, 3]*s[2, j]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[2, l]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (16*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (16*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (16*s[1, 4]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (8*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (16*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (8*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (16*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[3, i]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 4]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[3, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, 3]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, j]*s[3, i]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (8*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, 4]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[3, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 3]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, j]*s[4, i]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, i]*s[4, j]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (8*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, i]*s[2, 4]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, i]*s[2, 4]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, l]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (16*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (16*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (16*s[1, 4]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (8*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (16*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (8*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (16*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 3]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, l]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 4]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, l]*s[3, j]*s[4, i])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 3]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[2, l]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (8*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 4]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, j]*s[3, l]*s[4, i])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, i]*s[2, 3]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, l]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (8*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, l]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, j]*s[4, i]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (8*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[2, j]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[2, j]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, l]*s[2, 4]*s[2, i]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, l]*s[2, 4]*s[2, i]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[2, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[2, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[2, l]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[2, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 3]*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, l]*s[2, 3]*s[2, i]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[2, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[2, l]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (16*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (16*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (16*s[1, 4]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (8*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (16*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (8*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, 4]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, j]*s[3, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 3]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (16*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[3, j]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 4]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[3, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, 3]*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, i]*s[3, j]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (8*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[3, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, j]*s[4, i]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, i]*s[4, j]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (8*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, l]*s[3, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, i]*s[2, 4]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, i]*s[2, 4]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, j]*s[3, l])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (16*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (16*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (16*s[1, 4]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (8*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (16*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (8*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, 4]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, l]*s[3, j]*s[4, i])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 3]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, l]*s[3, j]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (16*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, j]*s[3, l]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 4]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[3, l]*s[4, i])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, 3]*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, j]*s[3, l]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (8*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[3, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, l]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, i]*s[2, 3]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, i]*s[2, 3]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[2, j]*s[4, l])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[3, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, 3]*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, j]*s[4, i]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, j]*s[4, i]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[3, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (8*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (8*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[2, l]*s[3, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, j]*s[2, 4]*s[2, i]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, j]*s[2, 4]*s[2, i]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[2, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, i]*s[2, j]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[2, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[2, j]*s[3, l])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[3, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, l]*s[4, i])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (16*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (16*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (16*s[1, 4]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (8*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (16*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (8*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, 4]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, l]*s[3, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 3]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, l]*s[3, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (16*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[3, l]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 4]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[3, l]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, 3]*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, i]*s[3, l]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (8*s[2, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[3, i]*s[3, l]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, l]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[3, l]*s[4, i]*s[4, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[3, l]*s[4, i]*s[4, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, j]*s[2, 3]*s[2, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, j]*s[2, 3]*s[2, i]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[2, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[2, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[2, j]*s[4, l])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[3, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[4, i]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, 3]*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, i]*s[4, j]*s[4, l])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, i]*s[4, j]*s[4, l])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[3, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[4, i]*s[4, j]*s[4, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[4, i]*s[4, j]*s[4, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[1, 3]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (8*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 3]*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[4, l]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 4]*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[4, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[1, 3]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 3]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[1, 3]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (8*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 3]*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[1, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[4, l]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 4]*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[4, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[4, l]*s[i, j])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[1, 3]*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, l]*s[i, j])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, l]*s[i, j])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, l]*s[i, j])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[1, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[2, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (4*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[4, j]*s[i, l])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 4]*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[4, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[1, 3]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (4*s[2, 3]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[1, 3]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (8*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (4*s[2, 3]*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 3]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[1, 3]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (8*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 3]*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[3, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, j]*s[i, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[1, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[1, j]*s[i, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[4, j]*s[i, l])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, j]*s[i, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 4]*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[4, j]*s[i, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 3]*s[4, j]*s[i, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[4, j]*s[i, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[1, 3]*s[4, j]*s[i, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, j]*s[1234, i]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, j]*s[1234, i]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[3, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, l]*s[1234, i]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) - (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, l]*s[1234, i]) + (2*s[1, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[1, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[2, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (4*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[4, i]*s[j, l])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 4]*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[4, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[1, 3]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, l]*s[34, i]*s[1234, j]) + (4*s[2, 3]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[1, 3]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (8*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (4*s[2, 3]*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) - (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, l]*s[1234, j]) + (2*s[1, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[1, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[1, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[2, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (4*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[4, i]*s[j, l])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 4]*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[4, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[4, i]*s[j, l])/(3*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[1, 3]*s[4, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, l]) + (4*s[2, 3]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[1, 3]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (8*s[2, i]*s[j, l])/(3*s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (4*s[2, 4]*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (4*s[2, 3]*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[2, i]*s[j, l])/(3*s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[2, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, i]*s[j, l])/(3*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[3, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, i]*s[j, l])/(3*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) - (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l]) + (2*s[4, i]*s[j, l])/(3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, l])


Qij = (12*CA*m[i]^2*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, j]*s[34, i]^2) + (12*CA*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]^2) - (24*CA*m[i]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, i]^2) - (24*CA*s[2, i]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]^2) + (20*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*s[12, j]^2*s[34, i]) + (20*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, j]^2*s[34, i]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[1, i]*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[1, i]*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (16*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]) - (16*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (32*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (16*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (32*CA*m[i]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]^2*s[12, j]*s[34, i]) + (32*CA*s[2, i]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (32*CA*m[i]^2*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (48*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (48*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (24*CA*m[i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) + (32*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (32*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (32*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (16*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (32*CA*s[2, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (32*CA*s[2, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[1, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (16*CA*s[2, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (24*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (12*CA*m[j]^2*s[2, i])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[34, j]^2) + (12*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, j]^2) - (24*CA*m[j]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, j]^2) - (24*CA*s[2, i]*s[2, j]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]^2) + (20*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[34, j]) + (20*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[34, j]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[1, j]*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[1, j]*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (48*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, j]) + (28*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (32*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (32*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (32*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (12*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (8*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (32*CA*m[j]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]^2*s[34, j]) + (32*CA*s[2, i]*s[2, j]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]^2*s[34, j]) + (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (32*CA*m[j]^2*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (48*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (48*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (24*CA*m[j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (24*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (24*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (32*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (32*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (32*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (20*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (32*CA*s[1, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (32*CA*s[1, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (16*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[1, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (16*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*m[i]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[34, i]*s[34, j]) - (8*CA*s[2, i]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[34, i]*s[34, j]) - (24*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, i]*s[34, j]) - (8*CA*m[j]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, j]^2*s[34, i]*s[34, j]) - (8*CA*s[2, j]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]^2*s[34, i]*s[34, j]) - (24*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]*s[34, j]) + (64*CA*s[2, i]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[34, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (32*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (32*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (32*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (32*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (12*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (12*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (16*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (12*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (12*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (32*CA*m[i]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]^2*s[12, j]*s[1234, i]) - (32*CA*s[2, i]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (32*CA*m[i]^2*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (48*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (48*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 4]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*m[i]^2*s[2, 3]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (24*CA*m[i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (64*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, i]) + (32*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (32*CA*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (16*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (32*CA*s[1, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (32*CA*s[1, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (16*CA*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[1, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (16*CA*s[2, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (24*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (16*CA*s[1, j]*s[2, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[1, j]*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[1, j]*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (24*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (12*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (64*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[34, j]*s[1234, i]) - (44*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (64*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (64*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (36*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (12*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (12*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (32*CA*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[34, j]*s[1234, i]) - (36*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[1, 3]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[1, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (8*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (32*CA*m[i]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[34, j]*s[1234, i]) - (32*CA*s[2, i]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[1, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[1, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[1, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[1, j]*s[2, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[1, j]*s[2, i]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (24*CA*m[i]^2*s[1, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (16*CA*s[1, j]*s[2, i]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (24*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (16*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[1, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[1, j]*s[2, i]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[1, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[1, j]*s[2, i]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[1, j]*s[2, i]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[1, 3]*s[1, j]*s[2, i]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[1, j]*s[2, 4]*s[2, i]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[1, j]*s[2, 3]*s[2, i]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[1, j]*s[2, 4]*s[2, i]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (32*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[1, 4]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[2, 4]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (32*CA*m[i]^2*s[4, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (48*CA*m[i]^2*s[1, 4]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (48*CA*m[i]^2*s[2, 4]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (32*CA*s[1, 3]*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (16*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (16*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[1, 4]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (16*CA*s[1, 4]*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[2, 4]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[2, 4]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (8*CA*s[2, 3]*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, 4]*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*m[i]^2*s[1, 4]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (64*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, j]*s[1234, i]) - (24*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (32*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (32*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (16*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (16*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (16*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (16*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (32*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (24*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (16*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (32*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, j]*s[1234, i]) + (24*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[1, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (28*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[1, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (12*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (12*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (32*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (12*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (12*CA*s[1, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (32*CA*s[2, i]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]*s[1234, i]) - (32*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (32*CA*s[1, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (32*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (40*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (96*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[1234, j]) + (96*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (96*CA*s[1, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (96*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (96*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (64*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (96*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (12*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (56*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[1234, j]) + (80*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (56*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (56*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (88*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (88*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (88*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (12*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (12*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (4*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (12*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (32*CA*m[j]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]^2*s[1234, j]) - (32*CA*s[2, i]*s[2, j]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]^2*s[1234, j]) - (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (32*CA*m[j]^2*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (48*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (48*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, 4]*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*m[j]^2*s[2, 3]*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (24*CA*m[j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (24*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (64*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (32*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (32*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (32*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (44*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (32*CA*s[1, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (32*CA*s[1, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (64*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (64*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (64*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (16*CA*s[1, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[1, i]*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[1, i]*s[2, 4]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (24*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (64*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[34, i]*s[1234, j]) - (44*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (36*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (12*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (12*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (96*CA*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[34, i]*s[1234, j]) - (100*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (96*CA*s[1, 3]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (96*CA*s[1, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (96*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (64*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (96*CA*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (12*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (32*CA*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[34, i]*s[1234, j]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (24*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (32*CA*s[1, 3]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (32*CA*s[1, 4]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (64*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (32*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (32*CA*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (24*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (32*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (32*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (36*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, i]*s[1234, j]) + (28*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (36*CA*s[1, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (36*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (36*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (32*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[1, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (12*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (136*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (148*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (136*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (136*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (168*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (136*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (148*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (12*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (32*CA*m[j]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, j]^2*s[34, i]*s[1234, j]) - (32*CA*s[2, j]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]^2*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[1, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[1, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[1, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[1, i]*s[2, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[1, i]*s[2, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (24*CA*m[j]^2*s[1, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (24*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[1, i]*s[2, j]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[1, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[1, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[1, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[1, 4]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, 4]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (32*CA*m[j]^2*s[4, i])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (48*CA*m[j]^2*s[1, 4]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (48*CA*m[j]^2*s[2, 4]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (24*CA*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[1, 4]*s[4, i])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, 4]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, 4]*s[4, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*m[j]^2*s[1, 4]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[1, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[1, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[1, 3]*s[1, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[1, i]*s[2, 4]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[1, i]*s[2, 3]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[1, i]*s[2, 4]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (64*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]*s[1234, j]) + (104*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (96*CA*s[1, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (96*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (128*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (128*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (128*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CA*s[1, 3]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (256*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CA*s[2, i]*s[2, j]*s[3, 4])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]^2*s[2, i]*s[2, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[3, 4]*(s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]^2*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (320*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[2, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[2, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[2, i]*s[2, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (192*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*d*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*d*s[2, i]*s[2, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CA*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (256*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, i]*s[2, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, i]*s[2, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CA*s[1, 3]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (48*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (256*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[1, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CA*s[1, 3]*s[2, 3]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (256*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[3, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, j]*s[3, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (160*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 3]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 3]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (40*CA*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (160*CF*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, j]*s[3, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[2, j]*s[3, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (80*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[1, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[1, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[3, 4]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, j]*s[3, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[3, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, j]*s[3, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, j]*s[3, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[3, i])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[1, 4]*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (40*CA*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[1, 3]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, 3]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[3, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (176*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, i]*s[3, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[3, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (160*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 3]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 3]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (40*CA*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (160*CF*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[3, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[2, i]*s[3, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (80*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[1, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[1, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[3, 4]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[3, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[3, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, i]*s[3, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[3, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (144*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (168*CA*s[1, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (168*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (168*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (168*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (160*CA*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[3, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (40*CA*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[1, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, 3]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[3, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[3, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[3, i]*s[3, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[1, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[1, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CA*s[2, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (192*CF*s[2, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, 4]*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CA*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (256*CF*s[2, 4]^2*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[3, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (80*CA*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 3]*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 4]*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[2, 3]*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[3, i]*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[3, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[3, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (112*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (256*CF*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (6*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, j]*s[4, i])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (40*CA*s[2, j]*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[2, j]*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (160*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]^2*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, j]*s[4, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[2, j]*s[4, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (40*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (6*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (192*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[1, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[1, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 3]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (112*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]^2*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, j]*s[3, 4]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, j]*s[4, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[4, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, j]*s[4, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, j]*s[4, i])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CF*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (192*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[4, i])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[1, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, 3]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, j]*s[4, i])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (72*CA*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (40*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, j]*s[4, i])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[3, j]*s[4, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (6*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (192*CF*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[3, j]*s[4, i])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[1, 3]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 3]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[1, 3]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 3]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]^2*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[1, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[1, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, 4]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (72*CA*s[1, 3]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (72*CA*s[1, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (72*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (72*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (72*CA*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (40*CA*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, j]*s[4, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (232*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (112*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (256*CF*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (6*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (40*CA*s[2, i]*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[2, i]*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (160*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]^2*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[2, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (40*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (6*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (192*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[1, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[1, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 3]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (112*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]^2*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, i]*s[3, 4]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[4, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[4, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[2, i]*s[4, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, i]*s[4, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (240*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (240*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (240*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (240*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (240*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (272*CA*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (40*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CF*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (192*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[4, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (40*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[1, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, 3]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[4, j])/(s[1, 2]^3*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (40*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[3, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[3, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (6*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (48*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (192*CF*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[3, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[1, 3]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 3]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (2*CA*d*s[1, 3]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 3]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]^2*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (128*CF*s[2, 4]^2*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[1, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[1, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CF*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[2, 4]*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]^2*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, 4]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (88*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[1, 3]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[1, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (40*CA*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (2*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[3, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CA*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]^2*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (192*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (256*CF*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 3]^2*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (256*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[4, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]^2*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[4, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (192*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (12*CA*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CF*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (96*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (384*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[2, 4]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[4, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (128*CF*s[4, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*d*s[4, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 3]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 3]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (4*CA*d*s[1, 3]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[1, 3]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CA*s[2, 4]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (192*CF*s[2, 4]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[2, 4]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[2, 4]*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CA*s[2, 4]^2*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (256*CF*s[2, 4]^2*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[3, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[3, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (4*CA*d*s[3, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*d*s[3, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (80*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 3]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 4]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (4*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (4*CA*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*d*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*m[i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[2, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[2, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]^2*s[2, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]^2*s[3, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[3, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[3, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]^2*s[3, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (64*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (72*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[1234, i]*s[1234, j]) - (56*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (72*CA*s[1, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (72*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (72*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (64*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[3, j]*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[3, j]*s[4, i]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[3, j]*s[4, i]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[i]^2*s[4, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (272*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (296*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (272*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (272*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (336*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (272*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (296*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (24*CA*s[1, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]^2*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]^2*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]^2*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*m[j]^2*s[2, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[2, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]^2*s[3, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[3, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[3, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]^2*s[3, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]^2*s[4, i])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*m[j]^2*s[4, i])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, j]^2*s[4, i])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (48*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (64*CA*s[1, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (64*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (32*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (32*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (32*CA*s[1, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (32*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (24*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[3, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (160*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (184*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (160*CA*s[1, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (160*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (224*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (160*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (160*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[3, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[3, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]*s[4, j]^2)/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[4, j]^2)/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (64*CA*s[2, i]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, i]*s[1234, j]) - (12*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]^2) - (12*CA*s[4, i]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]^2) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (8*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) - (4*CA*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]) + (16*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]^2*s[12, j]*s[34, i]) + (16*CA*s[4, i]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[12, j]*s[34, i]) + (4*CA*s[2, i]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[2, i]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (40*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (36*CA*s[4, i]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (48*CA*s[1, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (48*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (24*CA*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (36*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[4, i]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[4, i]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, i]) - (12*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]^2) - (12*CA*s[4, j]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]^2) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (8*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) - (4*CA*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]) + (16*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]^2*s[34, j]) + (16*CA*s[4, j]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]^2*s[34, j]) + (4*CA*s[2, j]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[2, j]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (40*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (36*CA*s[4, j]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (48*CA*s[1, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (48*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (24*CA*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (36*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[4, j]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[4, j]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[34, j]) - (4*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]^2*s[34, i]*s[34, j]) - (4*CA*s[2, i]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]^2*s[34, i]*s[34, j]) - (12*CA*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[34, i]*s[34, j]) - (4*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, j]^2*s[34, i]*s[34, j]) - (4*CA*s[2, j]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]^2*s[34, i]*s[34, j]) - (12*CA*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]*s[34, i]*s[34, j]) + (32*CA*s[2, i]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[34, j]) + (32*CA*s[4, i]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[34, j]) - (320*CA*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, j]*s[1234, i]) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]) + (320*CA*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (320*CA*s[1, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (304*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (320*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (304*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) + (320*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (4*CA*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]) - (16*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]^2*s[12, j]*s[1234, i]) - (16*CA*s[4, i]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[12, j]*s[1234, i]) - (4*CA*s[2, i]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[2, i]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (60*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (36*CA*s[4, i]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (48*CA*s[1, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (48*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (24*CA*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (36*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[4, i]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[4, i]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) + (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, i]) - (4*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (16*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (16*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (4*CA*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, j]*s[1234, i]) - (16*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]^2*s[34, j]*s[1234, i]) - (16*CA*s[2, i]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]^2*s[34, j]*s[1234, i]) + (16*CA*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, j]*s[1234, i]) + (16*CA*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (24*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (24*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) - (4*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (20*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (12*CA*s[4, j]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (16*CA*s[1, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (16*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (8*CA*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (12*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, j]*s[1234, i]) - (16*CA*s[2, i]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, j]*s[1234, i]) - (16*CA*s[4, i]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]*s[1234, i]) - (320*CA*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[1234, j]) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, j]) + (320*CA*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (320*CA*s[1, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (304*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (320*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (304*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) + (320*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (4*CA*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, j]) - (16*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]^2*s[1234, j]) - (16*CA*s[4, j]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]^2*s[1234, j]) - (4*CA*s[2, j]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, j]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (28*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[4, j]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[1, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (16*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (8*CA*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[4, j]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[4, j]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[2, 3]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[2, 4]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (4*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[4, j]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) + (8*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[12, j]*s[1234, j]) - (4*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (16*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (16*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) - (4*CA*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (20*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (12*CA*s[4, i]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (16*CA*s[1, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (16*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (8*CA*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (12*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) + (4*CA*s[2, 3]*s[4, i]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (4*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (8*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[34, i]*s[1234, j]) - (16*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, j]^2*s[34, i]*s[1234, j]) - (16*CA*s[2, j]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]^2*s[34, i]*s[1234, j]) + (16*CA*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (24*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (24*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) + (4*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (4*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[2, i]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[1234, j]) - (16*CA*s[4, i]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*s[1234, i]*s[1234, j]) + (648*CA*s[i, j])/(s[1, 2]*s[3, 4]^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*s[1234, i]*s[1234, j]) - (8*CA*s[i, j])/(s[1, 2]^2*s[3, 4]*s[1234, i]*s[1234, j]) + (24*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[1234, i]*s[1234, j]) - (32*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[1234, i]*s[1234, j]) + (32*CA*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (24*CA*s[i, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 3]*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 3]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 3]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[3, 4]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 3]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[i, j])/(s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/(s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*d*s[i, j])/(s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*d*s[i, j])/(s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (24*CA*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CF*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CF*d*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (24*CA*s[i, j])/((s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (112*CF*s[i, j])/((s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/((s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (96*CF*s[1, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*s[2, 3]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 3]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CF*s[2, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[2, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]^2*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]^2*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*s[i, j])/((s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/((s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[1, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CF*s[1, 3]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 3]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (48*CF*s[1, 4]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CF*d*s[1, 4]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[1, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 3]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, 4]*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (8*CA*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (8*CA*s[3, 4]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CF*s[3, 4]^2*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]^2*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (32*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[3, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) - (32*CF*s[3, 4]*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])^2*s[1234, i]*s[1234, j]) + (16*CA*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]^2*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CF*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CF*d*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (632*CA*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (624*CA*s[1, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (648*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (632*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (616*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (632*CA*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]^2*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*s[i, j])/((s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[i, j])/((s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (56*CA*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[1, 3]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (48*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[i, j])/(s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/(s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (96*CF*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (24*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (96*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[2, 3]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, 4]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[3, 4]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CF*s[i, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CF*d*s[i, j])/((s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (80*CA*s[i, j])/(s[1, 2]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[i, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[i, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[2, 3]*s[i, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[i, j])/((s[1, 2] + s[1, 3] + s[2, 3])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CA*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CF*s[i, j])/((s[1, 2] + s[1, 4] + s[2, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]^2*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[2, 4]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (8*CA*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[1, 4]*s[2, 3]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (64*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[3, 4]*s[i, j])/(s[1, 2]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (128*CA*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*d*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CF*d*s[i, j])/((s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (80*CA*s[1, 3]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[1, 3]^2*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (80*CA*s[2, 3]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (64*CA*s[1, 3]*s[2, 3]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) + (16*CA*s[2, 3]^2*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]*s[i, j])/(s[1, 2]*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (128*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]^2*(s[1, 34] + s[3, 4])*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (40*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[4, i]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (40*CA*s[4, i]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (32*CA*s[1, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (32*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (32*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (24*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[4, i]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[4, i]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[4, i]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, i]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 3] + s[2, 3])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*(s[1, 2] + s[1, 4] + s[2, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (16*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 4]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[2, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (104*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[4, j]*s[i, j])/(s[1, 2]*(s[1, 2] + s[1, 4] + s[2, 4])*s[3, 4]*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (104*CA*s[4, j]*s[i, j])/(s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (96*CA*s[1, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (96*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (96*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (80*CA*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (88*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) - (8*CA*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[1, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[2, 3]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 3]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[2, 4]*s[4, j]*s[i, j])/(s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (8*CA*s[1, 4]*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[4, j]*s[i, j])/(s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]*(s[2, 34] + s[3, 4])*(s[1, 2] + s[1, 34] + s[2, 34] + s[3, 4])*s[12, j]*s[1234, i]*s[1234, j]) + (32*CA*s[2, i]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]*s[1234, j]) + (32*CA*s[4, i]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[1234, i]*s[1234, j]) + (16*CA*s[i, j]^2)/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[34, j]) - (8*CA*s[i, j]^2)/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]*s[1234, i]) - (8*CA*s[i, j]^2)/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[1234, j]) + (16*CA*s[i, j]^2)/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[1234, i]*s[1234, j])


(* ::Section:: *)
(*Squared current in strongly-ordered limit*)


soQijkl = (16*(2*s[2, i]*s[2, k] + s[1, 2]*s[i, k])*(2*s[4, j]*s[4, l] + s[3, 4]*s[j, l]))/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, k]*s[34, j]*s[34, l])


soQijl = (16*s[1, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, i] + s[4, i])) - (16*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[2, 3] + s[2, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, i] + s[4, i])) + (32*s[1, 4]*s[2, 3]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[2, 3] + s[2, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, i] + s[4, i])) - (32*s[1, 3]*s[2, 4]*s[2, j]*s[2, l]*s[4, i])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[2, 3] + s[2, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, i] + s[4, i])) + (16*s[1, j]*s[2, i]*s[2, l])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, j] + s[4, j])) - (16*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, j] + s[4, j])) + (32*s[1, 4]*s[2, 3]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, j] + s[4, j])) - (32*s[1, 3]*s[2, 4]*s[2, i]*s[2, l]*s[4, j])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, j] + s[4, j])) + (16*s[1, l]*s[2, i]*s[2, j])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]*(s[3, l] + s[4, l])) - (16*s[2, i]*s[2, j]*s[2, l])/(3*s[1, 2]^2*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]*(s[3, l] + s[4, l])) + (32*s[1, 4]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]^2*(s[3, l] + s[4, l])) - (32*s[2, 4]*s[2, i]*s[2, j]*s[4, l])/(3*s[1, 2]^2*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]^2*(s[3, l] + s[4, l])) + (8*s[1, l]*s[i, j])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]*(s[3, l] + s[4, l])) - (8*s[2, l]*s[i, j])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]*(s[3, l] + s[4, l])) + (16*s[1, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]^2*(s[3, l] + s[4, l])) - (16*s[2, 4]*s[4, l]*s[i, j])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, j] + s[2, j])*s[3, 4]^2*(s[3, l] + s[4, l])) + (8*s[1, j]*s[i, l])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, j] + s[4, j])) - (8*s[2, j]*s[i, l])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, j] + s[4, j])) + (16*s[1, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, j] + s[4, j])) - (16*s[2, 4]*s[4, j]*s[i, l])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, i] + s[2, i])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, j] + s[4, j])) + (8*s[1, i]*s[j, l])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, i] + s[4, i])) - (8*s[2, i]*s[j, l])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]*(s[3, i] + s[4, i])) + (16*s[1, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*(s[1, 3] + s[1, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, i] + s[4, i])) - (16*s[2, 4]*s[4, i]*s[j, l])/(3*s[1, 2]*(s[2, 3] + s[2, 4])*(s[1, j] + s[2, j])*(s[1, l] + s[2, l])*s[3, 4]^2*(s[3, i] + s[4, i]))


soQij = (64*CF*s[1, 4]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[1, 34]^2*s[3, 4]^2*s[12, i]*s[12, j]) + (64*CF*s[2, 4]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[2, 34]^2*s[3, 4]^2*s[12, i]*s[12, j]) + (64*CA*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[1, 34]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]) - (128*CF*s[1, 4]*s[2, 4]*s[2, i]*s[2, j])/(s[1, 2]^2*s[1, 34]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]) + (32*CA*s[2, i]*s[2, j])/(s[1, 2]*s[1, 34]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]) - (64*CF*s[2, i]*s[2, j])/(s[1, 2]*s[1, 34]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]) + (12*CA*m[i]^2*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, j]*s[34, i]^2) + (12*CA*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]^2) - (24*CA*m[i]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, i]^2) - (24*CA*s[2, i]*s[2, j]*s[4, i]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]^2) + (8*CA*m[j]^2*s[1, i])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, j]^2*s[34, i]) + (8*CA*m[j]^2*s[2, i])/(s[1, 2]*s[2, 34]*s[3, 4]*s[12, j]^2*s[34, i]) + (8*CA*s[1, i]*s[2, j]^2)/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, j]^2*s[34, i]) + (8*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*s[2, 34]*s[3, 4]*s[12, j]^2*s[34, i]) - (12*CA*m[j]^2*s[4, i])/(s[1, 2]*s[3, 4]^2*s[12, j]^2*s[34, i]) + (16*CA*m[j]^2*s[1, 4]*s[4, i])/(s[1, 2]*s[1, 34]*s[3, 4]^2*s[12, j]^2*s[34, i]) + (16*CA*m[j]^2*s[2, 4]*s[4, i])/(s[1, 2]*s[2, 34]*s[3, 4]^2*s[12, j]^2*s[34, i]) - (12*CA*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, j]^2*s[34, i]) + (16*CA*s[1, 4]*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[1, 34]*s[3, 4]^2*s[12, j]^2*s[34, i]) + (16*CA*s[2, 4]*s[2, j]^2*s[4, i])/(s[1, 2]^2*s[2, 34]*s[3, 4]^2*s[12, j]^2*s[34, i]) - (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, j]*s[34, i]) + (16*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (24*CA*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (32*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[1, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (32*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, i])/(s[1, 2]^2*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) + (12*CA*m[j]^2*s[2, i])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[34, j]^2) + (12*CA*s[2, i]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, j]^2) - (24*CA*m[j]^2*s[2, i]*s[2, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, j]^2) - (24*CA*s[2, i]*s[2, j]*s[4, j]^2)/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]^2) + (8*CA*m[i]^2*s[1, j])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, i]^2*s[34, j]) + (8*CA*s[1, j]*s[2, i]^2)/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, i]^2*s[34, j]) + (8*CA*m[i]^2*s[2, j])/(s[1, 2]*s[2, 34]*s[3, 4]*s[12, i]^2*s[34, j]) + (8*CA*s[2, i]^2*s[2, j])/(s[1, 2]^2*s[2, 34]*s[3, 4]*s[12, i]^2*s[34, j]) - (12*CA*m[i]^2*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[34, j]) + (16*CA*m[i]^2*s[1, 4]*s[4, j])/(s[1, 2]*s[1, 34]*s[3, 4]^2*s[12, i]^2*s[34, j]) + (16*CA*m[i]^2*s[2, 4]*s[4, j])/(s[1, 2]*s[2, 34]*s[3, 4]^2*s[12, i]^2*s[34, j]) - (12*CA*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[34, j]) + (16*CA*s[1, 4]*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[1, 34]*s[3, 4]^2*s[12, i]^2*s[34, j]) + (16*CA*s[2, 4]*s[2, i]^2*s[4, j])/(s[1, 2]^2*s[2, 34]*s[3, 4]^2*s[12, i]^2*s[34, j]) - (16*CA*s[2, i]*s[2, j])/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, i]*s[34, j]) + (16*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*s[1, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[2, i]*s[2, j]^2)/(s[1, 2]^2*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (24*CA*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (32*CA*s[1, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[1, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (32*CA*s[2, 4]*s[2, i]*s[2, j]*s[4, j])/(s[1, 2]^2*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (8*CA*m[i]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, i]^2*s[34, i]*s[34, j]) - (8*CA*s[2, i]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]^2*s[34, i]*s[34, j]) - (24*CA*s[2, i]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[34, i]*s[34, j]) - (8*CA*m[j]^2*s[4, i]*s[4, j])/(s[1, 2]*s[3, 4]^2*s[12, j]^2*s[34, i]*s[34, j]) - (8*CA*s[2, j]^2*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]^2*s[34, i]*s[34, j]) - (24*CA*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, j]*s[34, i]*s[34, j]) + (64*CA*s[2, i]*s[2, j]*s[4, i]*s[4, j])/(s[1, 2]^2*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[34, j]) + (32*CF*s[1, 4]^2*s[i, j])/(s[1, 2]*s[1, 34]^2*s[3, 4]^2*s[12, i]*s[12, j]) + (32*CF*s[2, 4]^2*s[i, j])/(s[1, 2]*s[2, 34]^2*s[3, 4]^2*s[12, i]*s[12, j]) + (32*CA*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[1, 34]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]) - (64*CF*s[1, 4]*s[2, 4]*s[i, j])/(s[1, 2]*s[1, 34]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]) + (16*CA*s[i, j])/(s[1, 34]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]) - (32*CF*s[i, j])/(s[1, 34]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]) - (12*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]^2) - (12*CA*s[4, i]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]^2) - (8*CA*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, j]*s[34, i]) + (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) - (8*CA*s[2, i]*s[i, j])/(s[1, 2]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]) + (12*CA*s[4, i]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[1, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (16*CA*s[2, 4]*s[4, i]*s[i, j])/(s[1, 2]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]) - (12*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]^2) - (12*CA*s[4, j]^2*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]^2) - (8*CA*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, i]*s[34, j]) + (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) - (8*CA*s[2, j]*s[i, j])/(s[1, 2]*s[2, 34]*s[3, 4]*s[12, i]*s[12, j]*s[34, j]) + (12*CA*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[1, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[1, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (16*CA*s[2, 4]*s[4, j]*s[i, j])/(s[1, 2]*s[2, 34]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, j]) - (4*CA*m[i]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, i]^2*s[34, i]*s[34, j]) - (4*CA*s[2, i]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]^2*s[34, i]*s[34, j]) - (12*CA*s[2, i]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[34, i]*s[34, j]) - (4*CA*m[j]^2*s[i, j])/(s[1, 2]*s[3, 4]*s[12, j]^2*s[34, i]*s[34, j]) - (4*CA*s[2, j]^2*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]^2*s[34, i]*s[34, j]) - (12*CA*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, j]*s[34, i]*s[34, j]) + (32*CA*s[2, i]*s[2, j]*s[i, j])/(s[1, 2]^2*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[34, j]) + (32*CA*s[4, i]*s[4, j]*s[i, j])/(s[1, 2]*s[3, 4]^2*s[12, i]*s[12, j]*s[34, i]*s[34, j]) + (16*CA*s[i, j]^2)/(s[1, 2]*s[3, 4]*s[12, i]*s[12, j]*s[34, i]*s[34, j])
